Machine Learning Visualization Tool for Exploring Parameterized Hydrodynamics

We are interested in the computational study of shock hydrodynamics, i.e. problems involving compressible solids, liquids, and gases that undergo large deformation. These problems are dynamic and nonlinear and can exhibit complex instabilities. Due to advances in high performance computing it is possible to parameterize a hydrodynamic problem and perform a computational study yielding $\mathcal{O}\left({\rm TB}\right)$ of simulation state data. We present an interactive machine learning tool that can be used to compress, browse, and interpolate these large simulation datasets. This tool allows computational scientists and researchers to quickly visualize "what-if" situations, perform sensitivity analyses, and optimize complex hydrodynamic experiments.

==> converfiles.py <==
import os
import glob

pngs = glob.glob('figs/*.png') + glob.glob('figs/*/*.png')
svgs = glob.glob('figs/*.svg') + glob.glob('figs/*/*.svg')

# for png in pngs:
#     cmd = f'convert {png} eps3:{png[:-4]}.eps'
#     print(cmd)
#     os.system(cmd)
for png in svgs:
    print(f'rm {png[:-4]}.eps')
    os.system(f'rm {png[:-4]}.eps')
    cmd = f'convert {png} eps3:{png[:-4]}.eps'
    print(cmd)
    os.system(cmd)



==> copyfigs.sh <==
#!/usr/bin/env bash
# cp results/models/data/rt/figs/*50.png figs/rt/
# cp results/models/data/rt/figs/*00.png figs/rt/
# cp results/models/data/rt/figs/*25.png figs/rt/
# cp results/models/data/rt/figs/density_*05.png figs/rt/
# cp results/models/data/rt/figs/density_*10.png figs/rt/
# cp results/models/data/rt/figs/density_*15.png figs/rt/
# cp results/models/data/rt/figs/density_*20.png figs/rt/
# cp results/models/data/rt/figs/density_*30.png figs/rt/
# cp results/models/data/rt/figs/density_*35.png figs/rt/
# cp results/models/data/rt/figs/density_*40.png figs/rt/
# cp results/models/data/rt/figs/density_*45.png figs/rt/

# cp results/models/data/lsc/figs/*00.png figs/lsc/
# cp results/models/data/lsc/figs/*23.png figs/lsc/
# cp results/models/data/lsc/figs/*46.png figs/lsc/
# cp results/models/data/lsc/figs/density_*07.png figs/lsc/
# cp results/models/data/lsc/figs/density_*14.png figs/lsc/
# cp results/models/data/lsc/figs/density_*30.png figs/lsc/
# cp results/models/data/lsc/figs/density_*38.png figs/lsc/

cp results/models/data/ds/figs/*50.png figs/ds/
cp results/models/data/ds/figs/*00.png figs/ds/
cp results/models/data/ds/figs/*25.png figs/ds/
cp results/models/data/ds/figs/density_*00.png figs/ds/
cp results/models/data/ds/figs/density_*04.png figs/ds/
cp results/models/data/ds/figs/density_*07.png figs/ds/
cp results/models/data/ds/figs/density_*10.png figs/ds/
cp results/models/data/ds/figs/density_*13.png figs/ds/
cp results/models/data/ds/figs/density_*17.png figs/ds/
cp results/models/data/ds/figs/density_*20.png figs/ds/
cp results/models/data/ds/figs/density_*23.png figs/ds/
cp results/models/data/ds/figs/density_*26.png figs/ds/
cp results/models/data/ds/figs/density_*29.png figs/ds/
cp results/models/data/ds/figs/density_*32.png figs/ds/
cp results/models/data/ds/figs/density_*35.png figs/ds/
cp results/models/data/ds/figs/density_*38.png figs/ds/
cp results/models/data/ds/figs/density_*41.png figs/ds/
cp results/models/data/ds/figs/density_*44.png figs/ds/
cp results/models/data/ds/figs/density_*47.png figs/ds/
cp results/models/data/ds/figs/density_*50.png figs/ds/

# cp results/models/data/pchip/figs/*50.png figs/pchip/
# cp results/models/data/pchip/figs/*00.png figs/pchip/
# cp results/models/data/pchip/figs/*25.png figs/pchip/
# cp results/models/data/pchip/figs/density_*00.png figs/pchip/
# cp results/models/data/pchip/figs/density_*04.png figs/pchip/
# cp results/models/data/pchip/figs/density_*07.png figs/pchip/
# cp results/models/data/pchip/figs/density_*10.png figs/pchip/
# cp results/models/data/pchip/figs/density_*13.png figs/pchip/
# cp results/models/data/pchip/figs/density_*17.png figs/pchip/
# cp results/models/data/pchip/figs/density_*20.png figs/pchip/
# cp results/models/data/pchip/figs/density_*23.png figs/pchip/
# cp results/models/data/pchip/figs/density_*26.png figs/pchip/
# cp results/models/data/pchip/figs/density_*29.png figs/pchip/
# cp results/models/data/pchip/figs/density_*32.png figs/pchip/
# cp results/models/data/pchip/figs/density_*35.png figs/pchip/
# cp results/models/data/pchip/figs/density_*38.png figs/pchip/
# cp results/models/data/pchip/figs/density_*41.png figs/pchip/
# cp results/models/data/pchip/figs/density_*44.png figs/pchip/
# cp results/models/data/pchip/figs/density_*47.png figs/pchip/
# cp results/models/data/pchip/figs/density_*50.png figs/pchip/


==> copyfigs2.sh <==
#!/usr/bin/env bash
cp results/models/data/rt/figs/*50.pdf figs/rt/
cp results/models/data/rt/figs/*00.pdf figs/rt/
cp results/models/data/rt/figs/*25.pdf figs/rt/
cp results/models/data/rt/figs/density_*05.pdf figs/rt/
cp results/models/data/rt/figs/density_*10.pdf figs/rt/
cp results/models/data/rt/figs/density_*15.pdf figs/rt/
cp results/models/data/rt/figs/density_*20.pdf figs/rt/
cp results/models/data/rt/figs/density_*30.pdf figs/rt/
cp results/models/data/rt/figs/density_*35.pdf figs/rt/
cp results/models/data/rt/figs/density_*40.pdf figs/rt/
cp results/models/data/rt/figs/density_*45.pdf figs/rt/

cp results/models/data/lsc/figs/*00.pdf figs/lsc/
cp results/models/data/lsc/figs/*23.pdf figs/lsc/
cp results/models/data/lsc/figs/*46.pdf figs/lsc/
cp results/models/data/lsc/figs/density_*07.pdf figs/lsc/
cp results/models/data/lsc/figs/density_*14.pdf figs/lsc/
cp results/models/data/lsc/figs/density_*30.pdf figs/lsc/
cp results/models/data/lsc/figs/density_*38.pdf figs/lsc/

cp results/models/data/ds/figs/*50.pdf figs/ds/
cp results/models/data/ds/figs/*00.pdf figs/ds/
cp results/models/data/ds/figs/*25.pdf figs/ds/
cp results/models/data/ds/figs/density_*00.pdf figs/ds/
cp results/models/data/ds/figs/density_*04.pdf figs/ds/
cp results/models/data/ds/figs/density_*07.pdf figs/ds/
cp results/models/data/ds/figs/density_*10.pdf figs/ds/
cp results/models/data/ds/figs/density_*13.pdf figs/ds/
cp results/models/data/ds/figs/density_*17.pdf figs/ds/
cp results/models/data/ds/figs/density_*20.pdf figs/ds/
cp results/models/data/ds/figs/density_*23.pdf figs/ds/
cp results/models/data/ds/figs/density_*26.pdf figs/ds/
cp results/models/data/ds/figs/density_*29.pdf figs/ds/
cp results/models/data/ds/figs/density_*32.pdf figs/ds/
cp results/models/data/ds/figs/density_*35.pdf figs/ds/
cp results/models/data/ds/figs/density_*38.pdf figs/ds/
cp results/models/data/ds/figs/density_*41.pdf figs/ds/
cp results/models/data/ds/figs/density_*44.pdf figs/ds/
cp results/models/data/ds/figs/density_*47.pdf figs/ds/
cp results/models/data/ds/figs/density_*50.pdf figs/ds/

cp results/models/data/pchip/figs/*50.pdf figs/pchip/
cp results/models/data/pchip/figs/*00.pdf figs/pchip/
cp results/models/data/pchip/figs/*25.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*00.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*04.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*07.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*10.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*13.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*17.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*20.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*23.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*26.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*29.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*32.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*35.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*38.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*41.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*44.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*47.pdf figs/pchip/
cp results/models/data/pchip/figs/density_*50.pdf figs/pchip/


==> maketar.sh <==
#!/bin/bash

mkdir -p jekel_ml_paper
cp * jekel_ml_paper/
cp -r figs jekel_ml_paper/
rm jekel_ml_paper/jekel_mlviz_rev00.pdf
rm jekel_ml_paper/jekel_ml_paper.tar.gz 
tar czvf jekel_ml_paper.tar.gz jekel_ml_paper

